Dual-path Self-Attention RNN for Real-Time Speech Enhancement

We propose a dual-path self-attention recurrent neural network (DP-SARNN) for time-domain speech enhancement. We improve dual-path RNN (DP-RNN) by augmenting inter-chunk and intra-chunk RNN with a recently proposed efficient attention mechanism. The combination of inter-chunk and intra-chunk attention improves the attention mechanism for long sequences of speech frames. DP-SARNN outperforms a baseline DP-RNN by using a frame shift four times larger than in DP-RNN, which leads to a substantially reduced computation time per utterance. As a result, we develop a real-time DP-SARNN by using long short-term memory (LSTM) RNN and causal attention in inter-chunk SARNN. DP-SARNN significantly outperforms existing approaches to speech enhancement, and on average takes 7.9 ms CPU time to process a signal chunk of 32 ms.

==> figures/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['#eeebfe', '#fae0e1', '#d3eac9', '#bdd9ef']"
      ]
     },
     "execution_count": 143,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPEAAABICAYAAAAnDhO0AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAABzElEQVR4nO3ZPWqUURiG4fckKSSxU2urSMqA2UDW4B6mcEmuRVyACDZp0iqBRNQgWPgTPDaWiXEwhzPPx3V1wwzD8xY3fMO03nsBubZmDwD+j4ghnIghnIghnIghnIgh3M5tH2itrapqVVW1u7v3dH//YPioWbZ//Zg9YahvWz9nTxjq6ure7AnDnJ+9qy+Xn9p177V1/ic+PDzqr16+vrNhm+b+1/ezJwx1uncxe8JQHz4/mT1hmOfPjuv05O21EXuchnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnAihnA7t32gtbaqqtWfl98fPNo+GTtpqodV9XH2iEGWfFvV8u97fNMbrff+z9/SWnvTez+6k0kbaMn3Lfm2quXf9zcepyGciCHcuhG/GLJicyz5viXfVrX8+2601m9iYPN4nIZwIoZwIoZwIoZwIoZwvwF7bD7TOR2jhgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 288x72 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "pal = sns.cubehelix_palette(n_colors=4, gamma=0.1, hue=1, light=0.5, rot=6)\n",
    "sns.palplot(pal)\n",
    "pal.as_hex()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['#faf3fd', '#e6f7ec', '#fbe2e8', '#cde8f2', '#e0d2b1']"
      ]
     },
     "execution_count": 174,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASgAAABICAYAAABFhGj3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAB6UlEQVR4nO3asWoUURTH4XNlTOGChait2BgrC7MP4lPsQ/kyYqegTRS7vIBJIViIZOHaWAUlLuR6/xm+r9vLsJzT/IYZpvXeCyDRndkDAPyNQAGxBAqIJVBALIECYgkUEGu57oLW2q6qdlVVm83m5PjZ8+FDzbJv+9kjDLVcrveTkh9t3ffaZf999ghDffpydtF7f3T1vB3yHdTJy21/9/b9jQ6W5Pzut9kjDPX46+XsEYY5Pbo3e4ShHpy/mT3CUE9fvPrYe99ePV/3bQe41QQKiCVQQCyBAmIJFBBLoIBYAgXEEigglkABsQQKiCVQQCyBAmIJFBBLoIBYAgXEEigglkABsQQKiCVQQCyBAmIJFBBLoIBYAgXEEigglkABsQQKiCVQQCyBAmIJFBBLoIBYAgXEEigglkABsQQKiCVQQCyBAmIJFBBLoIBYAgXEEigglkABsQQKiCVQQCyBAmIJFBBLoIBYAgXEEigglkABsQQKiCVQQCyBAmIt113QWttV1e73z59H95fPY0ea6mFVXcweYpA171Zlv9vuyZ8OW+/9n/+htfah9769sZHCrHm/Ne9WZb+18ogHxBIoINahgXo9ZIoca95vzbtV2W+VDnoHBfA/ecQDYgkUEEuggFgCBcQSKCDWLyoPSFqOUX93AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 360x72 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "pal = sns.cubehelix_palette(n_colors=5, gamma=0.1, hue=1, light=0.7, rot=3)\n",
    "sns.palplot(pal)\n",
    "pal.as_hex()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

